Formal Black-Box Analysis of Routing Protocol Implementations

The Internet infrastructure relies entirely on open standards for its routing protocols. However, the majority of routers on the Internet are closed-source. Hence, there is no straightforward way to analyze them. Specifically, one cannot easily identify deviations of a router's routing functionality from the routing protocol's standard. Such deviations (either deliberate or inadvertent) are particularly important to identify since they may degrade the security or resiliency of the network. A model-based testing procedure is a technique that allows to systematically generate tests based on a model of the system to be tested; thereby finding deviations in the system compared to the model. However, applying such an approach to a complex multi-party routing protocol requires a prohibitively high number of tests to cover the desired functionality. We propose efficient and practical optimizations to the model-based testing procedure that are tailored to the analysis of routing protocols. These optimizations allow to devise a formal black-box method to unearth deviations in closed-source routing protocols' implementations. The method relies only on the ability to test the targeted protocol implementation and observe its output. Identification of the deviations is fully automatic. We evaluate our method against one of the complex and widely used routing protocols on the Internet -- OSPF. We search for deviations in the OSPF implementation of Cisco. Our evaluation identified numerous significant deviations that can be abused to compromise the security of a network. The deviations were confirmed by Cisco. We further employed our method to analyze the OSPF implementation of the Quagga Routing Suite. The analysis revealed one significant deviation. Subsequent to the disclosure of the deviations some of them were also identified by IBM, Lenovo and Huawei in their own products.

==> model_high_level.c <==
def runModel (symbolic_vars)
   init_topology()
   init_routers()
   init_messages(symbolic_vars)
   
   for m in Messages:
		send m by attacker to its dest
		while(not stable state):
			for R in Routers:
				R.run_procedure()
	
   gen_output(init_state, messages, final_state);


def processRouterMessage(self,topology):
		   
	for lsa in self.DB:
		if lsa.isOriginatedByAttacker :
			lsa.counter = lsa.counter+1
	
	
	if len(self.queue) >0 :
		m = self.queue.pop(0)
		#debug.Print("process router msg for r" + str(self.ID))
		#debug.Print(m.getLSAString())           
		
		if m.dest != self.ID :           
			nextHopInterface = self.routingTable.getNextHop(self.ID, m.dest)
			if(nextHopInterface!= -1):
				nextHopID = self.routingTable.getNextHopID(self.ID, m.dest)
				m.interface = topology.getLinkInterface(nextHopID,self.ID)
				topology.routers[nextHopID].queue.append(m)
				#debug.Print(str(self.ID) + " forward to " + str(nextHopID) + "  at interface " + str(m.interface) + ", seq = " + str(m.seqNum)  + ", age = " + str(m.age))                    
			else:
				debug.Print("issue with next hop interface")  
				#debug.Print("nextHopInterface = "+str(nextHopInterface))
				#debug.Print("m.dest=" + str(m.dest))
				
				

		else:                              
			self.handelLSAMsg(m,topology)

	if self.timer==0 and  len(self.delayedFB)>0 :   
		self.FB(topology)
		self.timer = MINLSINTERVAL


		
	return            

==> model_sketch.c <==
main(input_LSAs, input_initial_LSDBs)
{
	initialize_router_LSDBs(input_initial_LSDBs);
	for(LSA in input_LSAs){
		send_LSA_to_dest(LSA);			
		loop{						
			for every router R{
				Router(R); //execute R's procedure						
				if (R.flooding_timer > 0)
					R.flooding_timer--;
			}
		}
	}
}

Router(R)
{
	//fetch the LSA at the top of the
	//router's incoming queue
	LSA = R.in_queue.dequeue();
	if(!R.valid())
		continue;
	if(LSA has max age){
		R.LSDB.flush(LSA);
	}	
	if(LSA is newer than one in R.LSDB){				
		R.flood(LSA);		
		if(R.is_self_originated(LSA)){
			R.flooding_timer = minLSInterval;			
			if(LSA.seqNum >= MaxSeq-1){
				//create LSA with MaxSeq and MaxAge
				flushing_LSA = R.gen_flushing_LSA(); 
				R.flooding_queue.enqueue(flushing_LSA);
				//create LSA with InitialSeqNum
				initial_LSA = R.gen_initial_LSA();
				R.flooding_queue.enqueue(initial_LSA);
			}
			else{
				FB_LSA = R.generate_fight_back();			
				//increase SeqNum by 1 on fight-back
				R.flooding_queue.enqueue(FB_LSA) ; 
			}				
		}
		else{
			R.LSDB.update(LSA);
		}
	}		
	if (R.flooding_timer == 0){	
		if (R.flooding_queue.size() > 0){		
			LSA = R.flooding_queue.dequeue();
			R.flood(LSA) ;
		}
	}
}
